Exposing Novel Quark and Gluon Effects in Nuclei

The fundamental theory of the strong interaction -- quantum chromodynamics (QCD) -- provides the foundational framework with which to describe and understand the key properties of atomic nuclei. A deep understanding of the explicit role of quarks and gluons in nuclei remains elusive however, as these effects have thus far been well-disguised by confinement effects in QCD which are encapsulated by a successful description in terms of effective hadronic degrees of freedom. The observation of the EMC effect has provided an enduring indication for explicit QCD effects in nuclei, and points to the medium modification of the bound protons and neutrons in the nuclear medium. Understanding the EMC effect is a major challenge for modern nuclear physics, and several key questions remain, such as understanding its flavor, spin, and momentum dependence. This manuscript provides a contemporary snapshot of our understanding of the role of QCD in nuclei and outlines possible pathways in experiment and theory that will help deepen our understanding of nuclei in the context of QCD.

==> plots/EMC.C <==

#include "/Users/reimer/Documents/text/talk/figs/setup.h"

const int nE866 = 7;
struct {
  struct {
    double x[nE866] = {0.055, 0.046, 0.039, 0.034, 0.030, 0.026, 0.023};
    double r[nE866] = {1.059, 0.973, 0.959, 0.962, 0.979, 0.920, 0.960};
    double dr[nE866] = {0.041, 0.016, 0.014, 0.017, 0.025, 0.042, 0.099};
  } FeBe;
  struct {
    double x[nE866] = {0.055, 0.046, 0.039, 0.034, 0.030, 0.026, 0.023};
    double r[nE866] = {0.971, 0.964, 0.951, 0.944, 0.914, 0.884, 0.882};
    double dr[nE866] = {0.042, 0.015, 0.013, 0.016, 0.023, 0.040, 0.086};
  } WBe;
} E866;

const int nE772 = 9;
struct{
  struct {
    double x[nE772] = {0.041, 0.062, 0.087, 0.111, 0.136, 0.161, 0.186, 0.216, 0.269};
    double r[nE772] = {0.924, 0.958, 1.016, 1.008, 0.954, 1.065, 1.017, 1.040, 1.000};
    double dr[nE772] = {0.016, 0.013, 0.016, 0.020, 0.026, 0.043, 0.067, 0.099, 0.192};
  } WD;
  struct {
    double x[nE772] = {0.041, 0.062, 0.087, 0.111, 0.136, 0.161, 0.186, 0.219, 0.271};
    double r[nE772] = {0.954, 0.976, 1.009, 0.992, 0.984, 1.009, 0.953, 1.016, 0.984};
    double dr[nE772] = {0.014, 0.011, 0.012, 0.014, 0.018, 0.027, 0.037, 0.050, 0.088};
  } FeD;
  struct  {
    double x[nE772] = {0.041, 0.062, 0.087, 0.111, 0.136, 0.161, 0.186, 0.216, 0.269};
    double r[nE772] = {0.981, 0.974, 1.013, 1.011, 0.979, 1.049, 1.117, 1.151, 1.044};
    double dr[nE772] = {0.017, 0.014, 0.016, 0.020, 0.027, 0.044, 0.074, 0.110, 0.202};
  } CD;
} E772;

int EMC() {
  
  TCanvas *c1 = setup("onecolumn");
  c1->Draw();
  
  TH2F *myFrame = frame(0, 0.35, 0.45, 1.45, page.point10);
  myFrame->GetYaxis()->SetTitle("Cross Section Ratio");
  myFrame->GetXaxis()->SetTitle("x_{Bj}");
  myFrame->Draw("same");
  
  
  TLine *oneY = new TLine(0, 1, page.xMax, 1);
  oneY->Draw();

  TLegend *legend = new TLegend(0.15, 0.725, 0.45, 0.95);
  legend->SetBorderSize(0);
  legend->SetTextFont(133);
  legend->SetTextSize(page.point10);

  double xErrE866[nE866] =  {0};
  TGraphErrors *E866FeBe = new TGraphErrors(nE866, E866.FeBe.x, E866.FeBe.r, xErrE866, E866.FeBe.dr);
  E866FeBe->SetMarkerStyle(kOpenCircle);
  E866FeBe->SetMarkerColor(kRed);
  E866FeBe->SetName("E866FeBe");
  E866FeBe->SetMarkerSize(2);
  E866FeBe->Draw("Psame");
  
  TGraphErrors *E866WBe = new TGraphErrors(nE866, E866.WBe.x, E866.WBe.r, xErrE866, E866.WBe.dr);
  E866WBe->SetMarkerStyle(kOpenSquare);
  E866WBe->SetMarkerColor(kBlue);
  E866WBe->SetName("E866WBe");
  E866WBe->SetMarkerSize(2);
  E866WBe->Draw("Psame");

  double xOffset[nE772];
  double xDelta = 0.002;
  double xErrE772[nE772] =  {0};

  for (int i=0; i<nE772; i++) {
    xOffset[i] = E772.CD.x[i] + xDelta;
  }
  TGraphErrors *E772CD = new TGraphErrors(nE772, xOffset, E772.CD.r, xErrE772, E772.CD.dr);
  E772CD->SetMarkerStyle(kFullDiamond);
  E772CD->SetMarkerColor(kMagenta);
  E772CD->SetName("E772CD");
  E772CD->SetMarkerSize(2);
  E772CD->Draw("Psame");
  TGraphErrors *dummy3 =  (TGraphErrors*)E772CD->Clone();
  dummy3->SetMarkerStyle(kOpenDiamond);
  dummy3->SetMarkerColor(kBlack);
  dummy3->Draw("Psame");
  

  for (int i=0; i<nE772; i++) {
    xOffset[i] = E772.FeD.x[i] + 0.0;
  }
  TGraphErrors *E772FeD = new TGraphErrors(nE772, xOffset, E772.FeD.r, xErrE772, E772.FeD.dr);
  E772FeD->SetMarkerStyle(kFullCircle);
  E772FeD->SetMarkerColor(kRed);
  E772FeD->SetName("E772FeD");
  E772FeD->SetMarkerSize(2);
  E772FeD->Draw("Psame");
  TGraphErrors *dummy1 =  (TGraphErrors*)E772FeD->Clone();
  dummy1->SetMarkerStyle(kOpenCircle);
  dummy1->SetMarkerColor(kBlack);
  dummy1->Draw("Psame");
  

  for (int i=0; i<nE772; i++) {
    xOffset[i] = E772.WD.x[i] - xDelta;
  }
  TGraphErrors *E772WD = new TGraphErrors(nE772, xOffset, E772.WD.r, xErrE772, E772.WD.dr);
  E772WD->SetMarkerStyle(kFullSquare);
  E772WD->SetMarkerColor(kBlue);
  E772WD->SetName("E772WD");
  E772WD->SetMarkerSize(2);
  E772WD->Draw("Psame");
  TGraphErrors *dummy2 =  (TGraphErrors*)E772WD->Clone();
  dummy2->SetMarkerStyle(kOpenSquare);
  dummy2->SetMarkerColor(kBlack);
  dummy2->Draw("Psame");

  
  legend->AddEntry("E772CD", "E772 C/D", "lep");
  legend->AddEntry("E772FeD", "E772 Fe/D", "lep");
  legend->AddEntry("E772WD", "E772 W/D", "lep");
  legend->AddEntry("E866FeBe", "NuSea-E866 Fe/Be", "lep");
  legend->AddEntry("E866WBe", "NuSea-E866 W/Be", "lep");
  
  legend->Draw();

  c1->Print("Drell-Yan_EMC.pdf");
  c1->Print("Drell-Yan_EMC.png");

  return 1;
}


==> plots/setup.C <==
//#include "setup.h"

pageStruct page;

TCanvas *setup(float xPage, float yPage, float xPixel, float yPixel){
  
  page.point10 = trunc(xPixel/xPage*2.54/72 * 0.9) * 10 ; //pixels per point the 0.9 is arbitrary
  
  TStyle *myStyle = new TStyle("myStyle", "myStyle");
  myStyle->SetPaperSize(xPage, yPage); // this gives the size in cm of the image on paper when printed with no maginifaction
  myStyle->SetEndErrorSize(page.point10/5);
  myStyle->SetCanvasColor(kWhite);

  TCanvas *c1 = new TCanvas("c1", "c1", 850, 850); // this gives the resolution in pixels, absolute
  c1->SetTopMargin(0.025);
  c1->SetRightMargin(0.025);
  gROOT->SetStyle("myStyle");

  page.xPage = xPage;
  page.yPage = yPage;
  page.xPixel = xPixel;
  page.yPixel = yPixel;

  return c1;
  
}
TCanvas *setup(string size){
  float xPage, yPage, xPixel, yPixel;
  size=toLower(size);
  if (size == "onecolumn") {
    xPage = 8.5;
    yPage = 8.5;
    xPixel = 850;
    yPixel = 850;
  } else if (size == "rectangle") {
    xPage = 8.5;
    yPage = 4.5;
    xPixel = 850;
    yPixel = 450;
  } else if (size == "twocolumn") {
    xPage = 18;
    yPage = 8.5;
    xPixel = 1800;
    yPixel = 850;
  }
  return setup (xPage, yPage, xPixel, yPixel);
}

TH2F *frame(float xMin, float xMax, float yMin, float yMax, int txtSize) {

  TH2F *frame = new TH2F("Frame", "Frame", 100, xMin, xMax, 100, yMin, yMax);
  frame->SetTitle("");
  frame->SetStats(FALSE);
  frame->GetYaxis()->CenterTitle();
  // note that if the precision is "3" (last digit in font number) then the size is in pixels.
  frame->GetYaxis()->SetLabelFont(133);
  frame->GetYaxis()->SetTitleFont(133);
  frame->GetYaxis()->SetLabelSize(txtSize);
  frame->GetYaxis()->SetTitleSize(txtSize);
  frame->GetXaxis()->CenterTitle();
  frame->GetXaxis()->SetLabelFont(133);
  frame->GetXaxis()->SetTitleFont(133);
  frame->GetXaxis()->SetLabelSize(txtSize);
  frame->GetXaxis()->SetTitleSize(txtSize);

  page.xMax = xMax;
  page.yMax = yMax;
  page.xMin = xMin;
  page.yMin = yMin;

  return frame;
}

